Investigating the Metallicity-Mixing Length Relation

Stellar models typically use the mixing length approximation as a way to implement convection in a simplified manner. While conventionally the value of the mixing length parameter, $\alpha$, used is the solar calibrated value, many studies have shown that other values of $\alpha$ are needed to properly model stars. This uncertainty in the value of the mixing length parameter is a major source of error in stellar models and isochrones. Using asteroseismic data, we determine the value of the mixing length parameter required to properly model a set of about 450 stars ranging in $\log g$, $T_{\mathrm{eff}}$, and $\mathrm{[Fe/H]}$. The relationship between the value of $\alpha$ required and the properties of the star is then investigated. For Eddington atmosphere, non-diffusion models, we find that the value of $\alpha$ can be approximated by a linear model, in the form of $\alpha/\alpha_{\odot}=5.426 -0.101 \log (g) -1.071 \log (T_{\mathrm{eff}}) + 0.437 (\mathrm{[Fe/H]})$. This process is repeated using a variety of model physics as well as compared to previous studies and results from 3D convective simulations.

==> anc/tab3.txt <==
Title: Investigating the Metallicity-Mixing Length Relation
Authors: Lucas S. Viani, Sarbani Basu, Joel Ong J. M., Ana Bonaca, and William J. Chaplin
Table: Table 3
================================================================================
Byte-by-byte Description of file: tab3.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label    Explanations
--------------------------------------------------------------------------------
   1-  8 I8     --      KIC      The star's KIC number
   9- 16 F8.3   uHz     numax    Value of nu_max
  17- 23 F7.3   uHz   e_numax    Uncertainty of nu_max
  24- 30 F7.3   uHz     deltanu  Value of delta nu
  31- 35 F5.3   uHz   e_deltanu  Uncertainty of delta nu
  36- 39 I4     K       Teff     Effective Temperature
  40- 41 I2     K     e_Teff     Uncertainty of the effective temperature
  42- 46 F5.2   --      [Fe/H]   Metallicity, [Fe/H]
  47- 50 F4.2   --    e_[Fe/H]   Uncertainty of [Fe/H]
  51- 55 F5.3   --      alpha    Mixing Length value
  56- 60 F5.3   --    e_alpha    Uncertainty in the Mixing Length
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------
1430163 1775.247 77.139 85.873 1.882 6590 50 -0.05 0.08 2.137 0.614
1435467 1382.311 19.038 70.558 0.087 6326 50 0.01 0.08 2.069 0.237
1725815 1044.287 54.759 55.942 0.469 6330 50 -0.07 0.08 1.670 0.162
2309595 643.208 11.226 39.029 0.721 5152 50 -0.09 0.08 1.944 0.163
2450729 1053.105 114.904 61.910 2.539 5868 50 -0.24 0.08 1.865 0.773
2837475 1629.761 18.396 75.720 0.129 6614 50 0.01 0.08 1.574 0.188
2852862 983.522 16.419 53.556 0.149 6261 50 -0.10 0.08 1.592 0.127
2865774 1239.891 77.243 63.533 4.157 5801 50 -0.07 0.08 1.573 0.403
2991448 1111.248 18.148 61.732 0.899 5635 50 -0.10 0.08 1.577 0.512
2998253 1884.738 226.070 87.227 5.653 6298 50 0.09 0.08 2.130 1.157
3112152 1221.493 54.117 65.130 2.122 6019 50 0.01 0.08 2.140 1.060
3115178 428.866 7.731 28.414 0.728 4935 50 0.06 0.08 1.931 0.101
3123191 1740.659 65.639 89.446 3.001 6333 50 -0.08 0.08 2.114 0.857
3223000 2573.222 563.234 110.919 1.662 6282 50 -0.13 0.08 1.689 0.242
3236382 1565.974 125.516 75.745 3.655 6752 50 -0.04 0.08 2.156 0.834
3241581 2807.592 395.565 123.412 2.821 5713 50 0.24 0.08 1.679 0.212
3329196 435.093 31.154 29.604 1.193 4976 50 -0.25 0.08 1.720 0.118
3344897 902.547 50.764 47.016 0.846 6371 50 -0.04 0.08 1.789 0.496
3427720 2726.381 56.767 120.045 0.120 6045 50 -0.06 0.08 1.550 0.124
3429205 371.041 4.536 24.296 0.098 5063 50 -0.10 0.08 1.835 0.094
3430893 1700.054 88.249 80.813 3.933 6165 50 0.07 0.08 1.720 0.365
3437637 834.621 45.394 48.084 1.996 5448 49 -0.18 0.08 1.825 0.416
3438633 964.992 37.231 55.725 2.223 6202 50 -0.17 0.08 1.595 0.315
3456181 965.777 12.565 52.223 0.108 6384 50 -0.15 0.08 1.604 0.212
3534307 1435.921 124.731 78.183 3.287 5685 50 -0.23 0.08 1.351 0.177
3630240 253.379 6.169 18.327 0.310 5151 50 -0.55 0.08 1.645 0.089
3632418 1147.052 17.211 60.854 0.071 6193 50 -0.12 0.08 1.534 0.212
3633847 1139.085 88.447 61.149 1.012 6041 50 0.07 0.08 1.688 0.573
3633889 2010.370 59.724 97.458 4.474 6419 49 -0.09 0.08 2.015 0.765
3642422 494.146 49.091 29.442 0.402 5212 50 -0.01 0.08 1.893 0.116
3643774 1566.577 52.518 76.417 0.314 5943 50 0.13 0.08 1.689 0.196
3656476 1932.400 23.744 93.305 0.079 5668 50 0.25 0.08 1.647 0.144
3657002 1600.226 94.805 80.096 1.018 5927 50 0.04 0.08 1.387 0.207
3661135 1005.609 30.574 54.965 1.588 5599 50 -0.03 0.08 1.643 0.547
3730801 1493.040 53.707 74.547 1.962 5832 50 0.19 0.08 1.533 0.269
3733735 2105.007 33.992 92.149 0.165 6687 50 -0.01 0.08 1.703 0.119
3735871 2815.568 67.491 122.856 0.472 6107 50 -0.04 0.08 1.709 0.154
3854781 1181.003 33.708 62.016 0.958 5717 50 0.36 0.08 2.525 0.931
3942719 786.269 20.328 45.463 1.208 5590 50 -0.39 0.08 1.619 0.505
3952307 853.018 56.238 51.339 1.106 6156 50 0.00 0.08 1.840 0.974
3967430 1853.132 43.708 87.040 1.570 6674 50 -0.01 0.08 1.728 0.491
3967859 1580.469 203.830 93.782 2.216 5938 50 -0.31 0.08 1.522 0.205
4038445 492.804 8.319 31.435 0.467 5128 50 -0.63 0.08 1.428 0.108
4049576 953.579 125.509 53.265 3.312 5824 50 -0.19 0.08 1.935 0.847
4064447 287.334 21.580 19.174 0.884 5147 50 -0.17 0.08 1.858 0.092
4072740 261.380 3.409 18.352 0.055 4922 50 0.04 0.08 1.841 0.083
4165030 1096.081 37.335 61.846 1.494 5542 50 -0.34 0.08 1.204 0.269
4243623 493.549 10.974 31.938 1.201 5031 50 -0.29 0.08 1.701 0.077
4247542 1204.068 162.728 72.194 2.345 6243 50 -0.28 0.08 2.060 1.313
4252818 1325.391 51.480 69.740 4.244 5610 50 0.01 0.08 1.607 0.329
4346201 956.143 42.803 55.319 0.434 6066 50 -0.21 0.08 1.807 0.924
4347652 259.952 30.482 17.352 1.004 4965 53 0.04 0.08 1.769 0.132
4351319 385.509 5.005 24.493 0.125 4966 50 0.24 0.08 1.952 0.083
4378838 395.498 10.830 24.146 0.767 5022 50 0.19 0.08 1.861 0.119
4446300 844.081 29.487 50.025 0.469 5355 50 -0.05 0.08 1.889 0.446
4450844 1358.900 20.580 72.653 0.198 5845 50 -0.22 0.08 1.182 0.121
4457351 1088.104 40.068 61.016 2.546 5362 50 -0.28 0.08 1.104 0.161
4465324 1736.016 67.967 86.274 1.457 5750 50 0.04 0.08 1.365 0.281
4465529 1389.690 67.234 72.660 1.054 6378 50 0.03 0.08 2.106 0.471
4543171 1484.420 70.713 71.217 1.973 5946 50 0.09 0.08 1.610 0.283
4554830 1750.304 39.470 85.847 0.533 5667 50 0.37 0.08 1.689 0.228
4571351 1293.041 149.289 79.194 4.312 5910 50 0.17 0.08 2.004 0.693
4577484 818.378 109.549 46.500 0.752 5407 50 0.07 0.08 1.870 0.354
4586099 1127.662 36.621 61.819 0.307 6397 50 -0.04 0.08 1.889 0.325
4638884 1203.148 18.326 60.727 0.193 6323 50 0.09 0.08 1.634 0.321
4641621 454.990 46.744 30.649 1.011 5909 50 -0.19 0.08 2.217 0.824
4646780 1120.457 117.180 60.026 3.897 6602 53 -0.11 0.08 2.112 0.377
4672403 1105.801 49.862 60.535 0.646 5797 50 0.15 0.08 1.889 0.768
4739932 1139.148 96.136 60.559 1.530 5767 50 0.03 0.08 1.753 0.612
4755204 1350.677 41.303 70.348 0.792 5906 50 -0.06 0.08 1.429 0.236
4756112 669.295 68.681 36.842 1.494 6206 50 -0.04 0.08 2.010 0.130
4842436 1338.963 183.233 72.551 3.086 5715 50 0.12 0.08 1.848 0.513
4846457 697.151 60.537 42.067 2.816 5823 50 0.16 0.08 2.234 1.027
4914923 1819.578 23.069 88.704 0.112 5805 50 0.08 0.08 1.369 0.112
4915148 567.165 8.847 35.351 0.281 4952 50 0.08 0.08 1.953 0.101
4918355 401.246 7.711 25.448 0.584 4899 50 -0.06 0.08 1.608 0.095
4931390 2091.076 87.104 93.002 0.442 6645 50 -0.08 0.08 1.700 0.239
4947253 920.825 47.532 51.547 1.209 6005 50 -0.12 0.08 1.960 0.905
5021689 1182.910 36.545 63.504 0.233 6135 50 -0.15 0.08 1.586 0.398
5033245 423.674 7.392 26.525 0.259 5143 50 0.12 0.08 2.023 0.096
5084157 1792.496 44.169 87.726 3.294 5737 50 0.23 0.08 1.661 0.358
5095159 580.816 91.438 34.995 0.241 5234 50 0.15 0.08 2.094 0.188
5110725 318.001 5.685 21.157 0.289 4874 50 0.25 0.08 1.885 0.081
5184732 2096.478 23.409 95.708 0.086 5846 50 0.36 0.08 1.556 0.181
5214711 1001.627 124.284 60.170 2.717 6302 50 -0.07 0.08 2.254 1.444
5253542 2393.144 147.551 108.071 1.821 5772 50 0.28 0.08 1.526 0.190
5265656 556.196 120.097 34.521 0.818 5183 50 0.17 0.08 2.138 0.144
5309966 1481.641 110.871 73.168 1.913 6208 57 0.11 0.08 1.912 0.366
5344612 1279.595 109.403 65.683 2.719 6208 50 -0.03 0.08 1.878 0.756
5353186 879.035 26.011 47.545 1.346 6079 50 0.09 0.08 2.263 1.329
5371516 1013.213 31.519 55.347 0.291 6289 50 0.03 0.08 1.710 0.207
5390438 299.568 5.124 21.183 0.387 4880 50 0.09 0.08 1.911 0.097
5429911 455.035 25.051 27.920 0.840 5152 50 -0.04 0.08 1.905 0.137
5431807 443.035 8.566 28.363 0.185 5162 50 0.05 0.08 2.127 0.097
5450445 1077.054 43.623 57.311 0.216 6079 50 0.00 0.08 1.704 0.616
5468089 1132.441 108.779 57.129 0.839 6268 50 0.01 0.08 2.128 1.258
5512589 1304.710 27.058 68.079 0.185 5739 50 0.04 0.08 1.402 0.327
5516982 1705.575 44.389 84.156 0.392 6365 50 -0.05 0.08 1.832 0.338
5523099 732.632 31.530 42.617 1.426 5394 50 -0.03 0.08 1.856 0.277
5530375 549.896 24.790 35.175 0.865 6025 50 -0.16 0.08 2.100 0.876
5543462 1768.811 287.746 92.696 5.211 6031 50 -0.20 0.08 1.824 0.464
5596656 278.110 3.003 20.838 0.070 5018 50 -0.53 0.08 1.580 0.081
5603483 323.701 4.551 21.835 0.283 4820 50 0.29 0.08 1.872 0.080
5607242 676.118 7.613 40.628 0.073 5491 50 -0.06 0.08 1.667 0.202
5629080 428.630 8.085 27.780 0.241 5180 50 -0.28 0.08 1.793 0.107
5636956 1013.296 38.441 55.235 1.415 6390 50 0.27 0.08 2.143 0.244
5686856 1083.381 31.251 61.443 1.657 5914 50 0.00 0.08 2.172 1.013
5689820 691.126 10.352 41.126 0.058 5048 50 0.22 0.08 2.220 0.095
5723165 572.374 7.928 34.500 0.390 5284 50 -0.06 0.08 2.006 0.136
5773155 1186.800 47.754 61.134 1.882 6269 50 0.13 0.08 2.015 0.625
5774694 3576.976 346.952 139.880 5.020 5853 50 0.04 0.08 1.779 0.115
5822889 300.250 7.401 19.708 0.127 5173 50 -0.18 0.08 1.730 0.100
5892169 493.997 9.695 29.750 0.482 5239 50 0.08 0.08 2.080 0.136
5950854 1924.536 32.725 96.857 0.194 5853 50 -0.23 0.08 1.475 0.150
5955122 860.142 9.557 49.214 0.558 5861 50 -0.20 0.08 2.364 0.748
5961597 1261.854 74.001 59.760 1.301 6550 50 0.11 0.08 2.151 0.822
6034893 335.788 10.746 20.899 1.097 5165 50 -0.13 0.08 1.873 0.064
6035199 326.487 11.095 23.738 0.827 4981 50 -0.45 0.08 1.598 0.099
6047087 1967.063 124.445 93.524 1.248 6059 50 -0.18 0.08 1.530 0.276
6049366 1083.243 127.172 60.360 3.951 6194 50 -0.14 0.08 1.710 0.591
6106415 2218.771 32.657 104.252 0.097 6037 50 -0.04 0.08 1.547 0.142
6116048 2102.099 24.883 100.891 0.089 6033 50 -0.23 0.08 1.323 0.125
6119013 405.751 9.645 26.402 0.418 5204 50 -0.31 0.08 1.794 0.112
6129877 1939.249 119.326 92.943 2.667 5995 50 -0.04 0.08 1.472 0.273
6225718 2339.137 27.090 105.829 0.095 6313 49 -0.07 0.08 1.487 0.096
6232600 1933.004 95.366 94.626 1.002 6449 50 -0.18 0.08 1.955 0.307
6287060 1600.911 207.438 80.146 2.235 5850 50 -0.05 0.08 1.279 0.247
6290627 319.911 6.923 22.336 0.182 5065 50 -0.33 0.08 1.724 0.082
6308642 730.729 23.493 42.511 0.399 5688 50 -0.15 0.08 1.901 0.234
6363365 1632.631 92.836 86.218 1.245 5839 51 -0.66 0.08 1.080 0.117
6370489 913.540 17.107 52.168 0.308 6181 50 -0.40 0.08 1.538 0.570
6430804 363.387 9.759 25.289 3.593 4965 50 0.03 0.08 1.869 0.062
6442183 1171.210 13.175 64.908 0.368 5694 50 -0.20 0.08 1.283 0.245
6448798 741.317 42.947 42.916 4.147 5468 56 -0.13 0.08 1.919 0.327
6450651 1119.017 72.243 63.989 3.179 5775 50 -0.11 0.08 1.595 0.329
6505044 303.016 5.754 20.718 0.333 4944 50 0.17 0.08 1.985 0.090
6508366 962.773 11.455 51.732 0.081 6331 50 -0.05 0.08 1.696 0.226
6520835 893.550 45.787 49.844 0.521 6137 50 -0.07 0.08 1.701 0.702
6529109 1140.208 32.581 60.105 0.569 5683 50 0.12 0.08 1.681 0.504
6530901 1601.798 176.417 78.581 0.784 6340 50 0.01 0.08 1.947 0.484
6531928 456.958 9.822 31.375 0.412 5111 50 -0.64 0.08 1.413 0.236
6587236 488.910 30.502 31.308 0.665 5909 50 -0.29 0.08 1.999 0.566
6592305 837.449 33.357 46.861 0.699 6074 50 0.02 0.08 2.221 0.980
6593461 1958.679 147.434 89.911 3.759 5710 50 0.25 0.08 1.676 0.282
6593620 1274.074 85.103 67.665 1.748 5592 50 -0.26 0.08 1.337 0.217
6603624 2382.916 32.100 110.321 0.104 5674 50 0.28 0.08 1.894 0.175
6605673 1246.173 90.083 68.074 0.821 6046 50 -0.27 0.08 1.308 0.207
6612225 1113.110 29.449 58.904 2.607 6318 50 -0.31 0.08 1.577 0.609
6671492 746.600 47.870 42.105 0.736 5908 50 0.20 0.08 1.976 0.757
6679371 989.270 11.552 50.705 0.075 6479 50 0.01 0.08 1.520 0.102
6688822 827.064 48.554 47.048 0.721 5600 50 0.34 0.08 2.142 0.775
6689943 1679.601 66.364 80.825 1.745 5983 50 -0.02 0.08 1.509 0.346
6693861 786.144 10.437 47.298 0.180 5592 50 -0.37 0.08 1.696 0.248
6766513 873.803 21.447 50.673 0.455 6232 50 -0.17 0.08 2.004 1.167
6802438 567.653 14.823 34.560 0.183 5300 50 -0.17 0.08 1.922 0.150
6806100 909.346 176.552 45.815 2.052 5462 50 0.39 0.08 2.019 0.619
6837853 1875.477 140.767 89.310 3.970 5761 50 0.13 0.08 1.384 0.281
6848299 949.135 28.459 56.460 2.650 5344 50 -0.20 0.08 1.627 0.364
6853020 1017.234 96.986 54.204 1.787 6212 50 0.11 0.08 2.073 1.147
6863041 791.230 41.065 42.899 0.583 5585 50 0.18 0.08 1.767 0.401
6933899 1384.703 15.411 72.139 0.066 5832 50 -0.01 0.08 1.280 0.144
6947945 730.514 15.559 43.660 1.416 5400 50 -0.08 0.08 2.002 0.400
7019341 1656.996 79.898 80.008 1.342 5739 50 0.38 0.08 1.638 0.209
7103006 1168.402 15.095 59.603 0.086 6344 50 0.02 0.08 2.087 0.202
7107778 538.946 10.637 31.938 0.434 5093 50 0.05 0.08 1.836 0.119
7133688 1133.731 152.199 59.224 2.030 6381 50 0.08 0.08 2.167 0.886
7206837 1634.950 27.894 79.157 0.110 6305 50 0.10 0.08 1.830 0.359
7216846 482.558 14.948 28.644 0.334 5146 50 0.06 0.08 1.840 0.103
7218053 698.688 61.845 40.525 2.561 6354 50 0.03 0.08 1.541 0.284
7264595 543.251 45.729 36.305 2.571 5647 50 -0.19 0.08 1.961 0.415
7296438 1845.525 22.219 88.743 0.110 5775 50 0.19 0.08 1.475 0.158
7376493 1336.273 49.143 75.169 1.127 5629 50 -0.01 0.08 1.688 0.265
7383120 1787.203 91.303 83.410 4.181 6044 50 -0.08 0.08 1.464 0.212
7386523 911.992 66.360 48.747 3.067 5787 50 -0.00 0.08 2.225 0.672
7429287 1346.771 48.299 71.244 1.211 5617 50 -0.39 0.08 1.139 0.133
7448374 774.158 32.432 44.408 0.545 5629 50 0.16 0.08 1.658 0.245
7465072 1408.969 81.561 68.298 3.003 6309 50 0.07 0.08 1.904 0.413
7510397 1166.449 20.145 62.341 0.085 6171 50 -0.21 0.08 1.496 0.124
7530690 2207.892 435.976 95.268 6.359 6875 55 0.00 0.08 2.260 0.944
7584900 322.994 3.648 21.795 0.271 4886 49 0.20 0.08 1.897 0.080
7591963 1107.080 66.024 59.881 1.700 5830 50 0.02 0.08 1.690 0.556
7611858 1556.412 282.904 75.251 3.437 5818 50 0.02 0.08 1.543 0.291
7622208 1103.577 53.561 59.597 4.461 6401 50 0.01 0.08 1.944 0.219
7628676 478.644 14.229 29.245 0.433 5152 50 -0.06 0.08 1.855 0.120
7668623 806.936 29.594 45.663 0.605 6225 57 0.23 0.08 2.228 1.345
7680114 1709.994 20.423 85.169 0.083 5811 50 0.05 0.08 1.402 0.136
7700968 2069.664 425.841 101.902 4.991 5864 50 -0.25 0.08 1.391 0.242
7739672 1352.234 209.703 66.015 1.910 5955 50 0.07 0.08 1.665 0.201
7747078 942.926 18.051 53.773 0.401 5909 50 -0.24 0.08 1.301 0.244
7771282 1459.159 67.736 72.313 0.198 6248 50 -0.02 0.08 1.889 0.189
7799349 569.664 7.040 33.299 0.322 5110 50 0.28 0.08 2.054 0.108
7799430 467.537 8.869 31.117 0.328 4972 50 -0.16 0.08 1.820 0.097
7833440 1117.068 104.759 66.216 1.041 6141 50 -0.26 0.08 1.963 1.212
7870112 1422.539 102.615 69.435 6.297 5668 49 0.40 0.08 1.930 0.539
7871531 3512.044 62.508 151.190 0.379 5501 50 -0.26 0.08 1.548 0.175
7880676 1025.485 73.309 53.848 1.633 6129 50 0.04 0.08 1.537 0.358
7910848 1279.573 336.759 73.054 2.728 5983 50 0.05 0.08 2.128 1.136
7914731 583.321 54.674 34.570 2.414 5750 50 -0.01 0.08 2.518 0.773
7938112 1192.077 180.384 62.525 2.375 6339 50 -0.21 0.08 1.582 0.336
7940546 1092.214 27.717 58.952 0.062 6235 50 -0.20 0.08 1.524 0.152
7970740 4189.664 88.528 173.236 0.395 5309 50 -0.54 0.08 1.219 0.102
7976303 869.617 23.665 51.314 0.503 6066 50 -0.50 0.08 1.350 0.167
8006161 3569.260 48.771 149.373 0.237 5488 50 0.34 0.08 2.171 0.065
8012842 2000.352 317.494 95.845 3.970 5777 50 0.20 0.08 1.671 0.344
8016496 1031.948 100.398 53.513 3.752 6216 50 0.06 0.08 1.660 0.268
8018599 440.299 6.600 27.984 0.262 5832 50 0.07 0.08 1.828 0.336
8019508 644.607 42.813 38.983 0.411 6057 50 0.07 0.08 1.944 0.509
8027956 1189.194 85.476 65.284 2.127 5766 50 -0.01 0.08 2.133 0.890
8106950 1147.026 103.949 62.061 6.098 5847 50 -0.30 0.08 1.437 0.363
8114155 1382.158 151.118 73.675 3.015 5737 50 0.07 0.08 1.708 0.364
8172589 804.893 30.094 48.193 1.138 5421 50 -0.17 0.08 2.052 0.423
8174170 819.504 43.208 45.748 2.511 5846 50 -0.04 0.08 2.154 0.615
8174981 993.409 62.896 53.743 1.008 6069 50 0.03 0.08 1.623 0.538
8176564 1519.762 25.285 77.776 0.126 6044 50 -0.16 0.08 1.372 0.135
8179536 2064.149 32.076 95.196 0.139 6343 50 -0.03 0.08 1.426 0.195
8179643 1029.090 47.932 56.926 3.014 6248 50 -0.20 0.08 2.315 1.667
8179973 342.157 3.953 22.918 0.037 4990 50 -0.03 0.08 1.833 0.087
8216936 1118.588 58.678 56.678 7.220 6439 50 -0.01 0.08 1.796 0.312
8228742 1175.394 15.702 62.051 0.066 6122 50 -0.08 0.08 1.559 0.154
8241455 713.223 59.164 41.890 0.723 6109 50 0.03 0.08 2.239 0.949
8289241 1817.121 122.906 95.976 4.165 6203 50 0.04 0.08 1.713 0.252
8298626 1896.023 105.052 91.514 1.642 6077 49 0.07 0.08 1.607 0.270
8321567 1304.981 184.756 70.851 0.757 5740 50 0.04 0.08 1.900 0.542
8360349 739.636 18.896 40.760 0.274 6222 50 0.03 0.08 1.975 1.171
8367710 1032.560 27.584 55.607 0.467 6370 50 0.22 0.08 2.198 0.716
8377423 1038.726 95.839 53.333 1.817 6133 50 0.22 0.08 1.759 0.423
8391021 1599.443 117.014 79.703 0.787 6214 50 -0.22 0.08 1.568 0.149
8394589 2385.971 41.713 109.443 0.204 6143 50 -0.29 0.08 1.264 0.081
8408931 578.341 44.765 33.932 0.417 6124 50 -0.06 0.08 1.963 0.428
8414062 1130.258 194.199 70.479 6.383 6197 50 -0.21 0.08 2.228 1.642
8416311 875.152 40.247 48.885 1.784 6211 50 0.16 0.08 2.510 1.622
8420801 1210.015 144.573 66.896 3.131 6209 49 0.08 0.08 1.883 0.322
8424992 2525.043 76.710 120.914 0.305 5719 50 -0.12 0.08 1.742 0.118
8435400 828.084 33.504 44.704 2.921 6241 50 0.14 0.08 2.041 1.163
8491374 1045.838 125.688 58.656 3.698 6241 50 -0.01 0.08 1.658 0.152
8493735 620.149 40.786 38.500 1.154 5886 50 -0.05 0.08 2.255 1.008
8493800 1832.581 155.011 83.226 1.453 6010 50 -0.04 0.08 1.505 0.165
8499940 1300.637 60.122 69.493 1.050 5781 50 -0.00 0.08 1.429 0.351
8516041 1906.070 286.029 96.420 7.983 6167 50 0.16 0.08 1.893 0.607
8524425 1085.480 11.507 59.687 0.129 5591 50 0.07 0.08 1.560 0.451
8547279 390.015 49.198 25.421 0.502 5051 50 -0.05 0.08 1.875 0.099
8561221 489.612 5.706 29.766 0.072 5305 50 -0.13 0.08 1.894 0.129
8574769 1321.783 65.317 71.284 0.565 5593 50 0.32 0.08 2.383 0.725
8579578 958.390 35.628 50.338 0.549 6337 50 0.06 0.08 1.814 0.232
8621637 1042.115 32.169 57.437 1.604 5607 50 0.08 0.08 2.009 0.662
8656342 1015.271 227.206 71.368 1.167 5960 50 -0.04 0.08 1.595 0.215
8677016 1858.634 162.027 91.854 1.774 6111 50 -0.00 0.08 1.818 0.348
8694723 1434.684 20.974 75.088 0.090 6246 50 -0.42 0.08 1.253 0.146
8696343 2405.417 225.091 110.738 3.673 5985 50 0.00 0.08 1.674 0.343
8702606 666.500 10.177 39.639 0.063 5525 50 -0.15 0.08 1.782 0.116
8738809 884.469 23.040 49.456 0.148 6049 56 0.20 0.08 1.748 0.559
8751420 566.900 6.113 34.648 0.161 5305 50 -0.21 0.08 1.893 0.141
8776961 1206.211 35.087 64.779 0.708 5807 50 -0.11 0.08 1.397 0.277
8817551 737.414 117.320 43.190 1.391 5654 50 0.13 0.08 1.936 0.686
8868481 678.338 46.967 40.421 1.343 5551 50 -0.08 0.08 1.930 0.412
8915084 1608.535 76.094 78.645 1.078 5882 50 0.06 0.08 1.525 0.215
8938364 1669.006 20.241 85.678 0.097 5677 50 -0.13 0.08 1.288 0.143
8950146 2131.654 90.867 94.829 3.034 6228 50 0.04 0.08 1.568 0.192
8952800 973.873 24.886 53.048 1.346 5991 50 0.11 0.08 2.272 1.204
8956017 1234.145 97.140 62.170 3.883 6467 50 0.16 0.08 2.110 0.581
9005973 1538.112 126.210 82.376 1.718 5906 50 -0.05 0.08 2.197 0.535
9026479 702.799 17.215 42.444 0.825 5570 50 -0.11 0.08 1.938 0.438
9026685 1128.535 43.885 61.894 0.639 5648 50 -0.06 0.08 1.306 0.267
9049593 1916.848 147.165 85.064 3.078 6012 50 0.24 0.08 1.852 0.231
9073645 739.969 69.157 43.619 1.881 6097 50 -0.03 0.08 2.449 1.274
9073950 296.454 4.990 20.644 0.030 5015 50 -0.11 0.08 1.828 0.083
9093289 1731.183 273.826 85.796 1.883 6268 50 0.10 0.08 2.271 0.482
9098294 2327.298 29.431 109.120 0.117 5852 50 -0.18 0.08 1.267 0.119
9116461 2241.753 74.904 105.301 3.745 6481 50 -0.03 0.08 2.628 0.851
9138680 708.002 44.549 41.555 0.952 5766 50 0.31 0.08 2.382 1.056
9139151 2687.230 44.996 117.249 0.160 6302 50 0.10 0.08 1.954 0.111
9143749 1207.181 60.052 64.977 1.891 5859 50 -0.01 0.08 1.899 0.863
9150095 260.118 8.461 18.319 0.445 4934 50 0.06 0.08 1.884 0.094
9163769 1877.806 290.520 80.202 2.088 6433 51 0.06 0.08 1.728 0.307
9201604 399.696 14.703 25.906 0.240 5129 50 -0.09 0.08 1.926 0.098
9202077 1131.446 51.620 57.869 0.912 6119 50 0.11 0.08 1.629 0.167
9204313 1372.311 319.043 74.334 0.815 5645 50 -0.10 0.08 1.448 0.292
9206432 1872.097 22.226 84.777 0.137 6538 50 0.16 0.08 1.627 0.135
9225600 1239.993 45.580 64.662 1.638 6090 50 0.12 0.08 1.847 0.575
9266926 1325.799 49.279 75.081 1.458 5626 50 -0.38 0.08 1.228 0.162
9273544 1426.914 67.746 75.954 2.063 6000 50 -0.22 0.08 1.562 0.478
9287845 824.544 82.638 48.166 2.261 6313 50 0.09 0.08 1.687 0.299
9289275 1302.698 49.175 66.784 0.272 6031 50 0.04 0.08 1.581 0.138
9292130 855.519 26.904 48.776 1.385 5947 50 0.05 0.08 2.335 1.032
9328372 1338.575 143.176 67.368 3.480 6319 50 0.20 0.08 2.214 0.404
9335972 802.362 59.829 46.185 2.496 5681 50 -0.04 0.08 2.038 0.495
9353712 920.057 13.105 51.461 0.141 6278 50 -0.05 0.08 1.745 1.072
9353859 381.884 9.046 24.541 1.719 5245 50 0.06 0.08 2.231 0.184
9390670 1386.494 119.117 70.619 3.995 6220 50 0.11 0.08 2.038 0.815
9394953 1194.358 146.773 64.872 1.027 5771 50 0.06 0.08 1.792 0.560
9410862 2230.819 47.828 107.552 0.160 6047 50 -0.31 0.08 1.477 0.121
9414381 873.328 24.183 48.976 0.885 5874 50 0.09 0.08 2.238 0.805
9446628 1031.176 130.931 56.106 3.718 6272 50 -0.13 0.08 2.046 1.508
9451741 2092.584 98.891 94.243 8.552 5815 50 0.37 0.08 1.877 0.242
9455860 1487.039 181.810 70.913 2.433 6603 50 -0.01 0.08 1.643 0.417
9457728 1064.320 50.938 59.641 0.713 6311 51 -0.14 0.08 1.896 0.425
9458636 1176.150 52.202 66.930 2.991 6020 50 -0.09 0.08 2.306 1.297
9468847 1084.708 77.392 61.356 2.002 6025 50 -0.07 0.08 2.362 1.353
9512063 843.343 14.610 49.893 0.207 5840 50 -0.20 0.08 1.867 0.313
9574283 446.212 5.824 29.807 0.162 5169 49 -0.44 0.08 1.715 0.116
9579208 1119.805 46.014 61.954 0.341 6265 50 -0.21 0.08 1.517 0.426
9641837 827.414 30.639 47.184 0.875 6095 50 -0.09 0.08 2.099 1.150
9664694 718.562 23.645 43.473 1.470 6219 50 -0.12 0.08 1.759 0.256
9693187 1518.292 34.937 79.739 0.274 5609 50 -0.35 0.08 1.047 0.069
9696358 911.269 25.237 50.864 0.294 6055 52 0.17 0.08 1.903 0.937
9697131 1134.131 33.946 60.050 0.389 6348 50 0.07 0.08 1.957 0.205
9700430 1649.106 94.856 79.489 2.477 5859 50 0.01 0.08 1.496 0.207
9702369 2007.782 40.271 93.488 0.326 6284 50 -0.00 0.08 1.611 0.196
9702752 1287.321 48.500 67.147 0.521 5640 50 0.37 0.08 1.610 0.333
9754284 1516.789 201.079 73.944 0.852 6063 50 0.03 0.08 1.627 0.115
9757640 1197.132 106.977 62.006 1.602 5641 50 0.41 0.08 2.195 0.827
9768011 918.219 80.087 57.021 3.903 6290 50 -0.25 0.08 1.522 0.152
9778067 907.529 49.429 49.808 2.298 6008 50 -0.32 0.08 1.566 0.491
9787965 905.295 46.857 53.636 3.352 6151 50 0.02 0.08 1.506 0.243
9788260 480.756 12.282 29.213 1.434 5301 50 -0.16 0.08 1.975 0.113
9791157 1001.791 88.649 54.457 0.844 5869 50 0.01 0.08 1.631 0.546
9812421 430.122 8.180 27.671 0.227 5202 50 -0.29 0.08 1.774 0.111
9812850 1235.938 16.843 64.911 0.105 6321 50 -0.07 0.08 1.862 0.165
9821513 1206.232 40.963 60.207 3.612 6333 50 -0.07 0.08 1.779 0.466
9880787 891.494 39.551 51.274 0.694 5817 49 -0.12 0.08 1.959 0.534
9897838 512.652 8.491 33.711 7.387 5042 50 -0.41 0.08 1.618 0.079
9903271 357.695 6.993 24.096 0.538 4890 50 0.23 0.08 1.974 0.087
9908400 650.286 23.283 36.624 0.231 6131 50 0.11 0.08 1.883 0.211
9955598 3546.786 79.412 153.156 0.140 5457 50 0.05 0.08 2.156 0.054
9962623 1491.265 128.363 82.216 1.292 5706 50 -0.03 0.08 1.613 0.186
10003270 781.080 54.672 42.502 1.959 6469 50 -0.00 0.08 2.132 1.093
10016239 2180.275 127.648 101.494 1.593 6368 50 -0.01 0.08 1.759 0.300
10018963 973.851 13.902 54.987 0.163 6153 50 -0.25 0.08 1.454 0.390
10019747 1233.405 112.187 66.697 0.699 5623 50 0.22 0.08 2.033 0.509
10025841 1542.395 180.752 75.175 6.746 5990 50 0.21 0.08 1.916 0.522
10068307 974.102 23.049 54.038 0.074 6132 50 -0.23 0.08 1.884 0.116
10070754 2130.810 228.808 100.028 2.262 6460 50 -0.20 0.08 1.641 0.322
10074716 1724.368 251.278 83.884 2.620 5820 50 0.09 0.08 1.602 0.250
10079226 2570.387 72.245 116.036 0.735 5949 50 0.11 0.08 1.666 0.172
10088136 364.253 28.270 24.824 2.134 5205 50 -0.39 0.08 1.832 0.097
10118942 773.262 55.424 46.412 1.523 6026 54 -0.29 0.08 2.263 0.989
10124866 3494.912 86.726 147.053 1.323 5832 50 -0.30 0.08 1.467 0.098
10130724 2605.800 163.191 112.747 2.597 5687 50 0.30 0.08 1.826 0.176
10130853 297.046 4.017 20.306 0.116 4887 50 0.24 0.08 1.933 0.085
10147635 613.804 8.105 37.123 0.364 5951 50 -0.02 0.08 1.968 0.438
10162436 1015.101 15.061 55.834 0.084 6146 50 -0.16 0.08 1.672 0.195
10186764 1303.519 122.930 68.253 3.317 6144 50 -0.10 0.08 1.818 0.852
10202294 1102.603 42.888 57.733 0.805 5749 50 0.34 0.08 2.083 0.948
10215584 2107.227 459.290 115.158 2.834 5887 50 0.07 0.08 1.740 0.130
10272858 343.693 3.934 22.755 0.038 5036 50 -0.10 0.08 1.807 0.089
10272923 487.863 11.244 30.858 0.222 4955 50 0.04 0.08 1.868 0.093
10290021 1051.136 86.212 54.371 0.601 6139 50 0.07 0.08 1.608 0.345
10322381 1676.181 143.038 86.644 6.572 6176 50 -0.27 0.08 1.587 0.416
10324098 902.104 43.750 49.903 1.475 6129 50 0.01 0.08 1.946 1.090
10351059 1337.308 85.764 65.373 1.668 6410 50 0.21 0.08 2.340 0.456
10355856 1319.980 28.612 67.285 0.171 6425 50 -0.12 0.08 1.894 0.235
10385708 1141.018 125.020 64.508 1.255 5842 50 0.10 0.08 2.559 1.174
10394814 372.931 5.566 25.560 0.248 5017 50 -0.17 0.08 1.820 0.085
10398597 1001.925 106.274 57.387 2.704 6238 50 0.14 0.08 1.764 0.145
10454113 2337.954 32.932 105.109 0.136 6177 50 -0.07 0.08 1.453 0.050
10462940 2317.486 67.447 104.459 0.454 6149 50 0.09 0.08 1.661 0.159
10491771 1685.675 177.110 81.002 2.804 6491 50 -0.06 0.08 1.781 0.393
10516096 1679.476 19.387 84.443 0.084 5964 50 -0.11 0.08 1.317 0.095
10518551 879.302 26.307 50.052 0.724 6071 50 -0.21 0.08 1.867 0.860
10593351 502.237 9.465 32.091 0.200 5760 50 0.15 0.08 1.787 0.190
10644253 2899.488 92.723 122.914 0.203 6045 50 0.06 0.08 1.811 0.148
10655953 2200.019 145.241 105.098 2.326 6290 52 0.08 0.08 2.599 0.595
10670371 538.027 9.687 31.237 0.509 5260 50 -0.10 0.08 1.917 0.099
10709834 1422.045 28.050 67.705 0.153 6626 50 0.03 0.08 1.690 0.172
10712891 515.308 15.385 30.807 1.765 5218 50 -0.06 0.08 1.975 0.114
10717090 1609.208 231.441 77.260 2.727 5784 50 0.33 0.08 1.813 0.262
10731424 664.001 34.024 37.724 2.180 6190 51 0.02 0.08 1.877 0.268
10732098 1047.011 56.756 62.183 1.924 5711 50 0.00 0.08 2.073 0.844
10794845 2778.118 730.536 116.349 6.699 6126 50 -0.18 0.08 1.602 0.164
10858780 1389.228 134.020 76.201 2.530 5616 50 -0.15 0.08 1.406 0.260
10909629 886.681 24.011 49.467 0.146 6267 50 -0.12 0.08 1.706 0.558
10923629 751.526 18.451 42.207 0.234 6201 50 0.11 0.08 1.725 0.573
10937782 266.800 3.972 19.470 0.146 5012 50 -0.29 0.08 1.737 0.078
10959362 851.625 55.987 45.437 1.634 5793 50 0.47 0.08 2.341 1.090
10963065 2177.336 30.132 103.211 0.108 6140 50 -0.19 0.08 1.439 0.118
10971974 2347.024 223.686 106.633 3.312 5852 50 -0.07 0.08 1.340 0.190
10972252 818.958 35.466 44.450 0.933 6152 50 -0.13 0.08 1.863 1.053
10972873 1036.851 25.432 58.402 0.142 5710 50 -0.08 0.08 1.627 0.517
10976896 741.972 31.399 44.737 1.027 5452 50 -0.27 0.08 1.823 0.271
10990438 302.067 9.440 21.019 0.725 5084 50 -0.03 0.08 1.966 0.102
11021413 813.048 21.747 48.164 1.288 5367 50 -0.06 0.08 1.960 0.399
11026764 890.497 12.415 50.545 0.363 5639 50 0.04 0.08 1.873 0.199
11027406 1660.241 80.907 88.314 0.954 5815 50 -0.30 0.08 1.463 0.192
11074380 578.815 20.371 34.786 1.302 5109 50 0.12 0.08 2.094 0.163
11075448 1686.960 212.746 78.101 2.865 6486 50 0.03 0.08 1.658 0.313
11081729 1940.604 29.065 90.019 0.165 6548 58 0.11 0.08 1.577 0.134
11082784 853.121 34.724 49.485 1.697 5654 50 -0.25 0.08 1.742 0.450
11083308 902.282 76.105 51.208 2.443 6080 50 -0.03 0.08 2.178 1.398
11098033 935.760 136.303 51.248 2.976 6076 50 -0.15 0.08 1.945 0.948
11127479 1853.148 135.824 90.870 0.695 5951 50 0.18 0.08 1.817 0.221
11133100 832.774 84.586 43.085 3.185 6149 50 0.01 0.08 2.371 1.395
11137075 1171.228 14.181 65.089 0.534 5529 50 -0.13 0.08 1.382 0.323
11188219 1830.930 367.658 93.460 2.439 5853 50 0.13 0.08 2.136 0.392
11189107 879.034 104.927 47.453 2.790 6424 50 -0.12 0.08 2.042 1.292
11193681 745.210 9.638 42.844 0.367 5576 50 0.23 0.08 1.730 0.182
11229052 1698.888 154.231 84.042 1.590 6373 50 -0.01 0.08 2.077 0.403
11244118 1386.781 16.192 71.373 0.069 5727 50 0.36 0.08 1.648 0.166
11253226 1661.131 20.442 77.053 0.091 6642 50 -0.08 0.08 1.466 0.097
11294717 932.527 74.260 59.440 4.212 5638 50 0.05 0.08 2.016 0.782
11307875 300.217 14.568 19.935 0.264 5027 50 -0.05 0.08 1.787 0.091
11401156 578.763 17.163 35.998 0.698 5122 50 0.03 0.08 2.158 0.134
11401708 672.048 18.942 40.161 0.296 5730 50 0.17 0.08 1.675 0.314
11414712 753.703 19.584 43.827 0.156 5629 50 -0.14 0.08 1.838 0.179
11453915 2479.907 232.003 110.486 4.395 6338 50 -0.13 0.08 1.706 0.271
11454149 2541.140 283.771 114.969 3.297 6254 50 -0.16 0.08 1.743 0.317
11456910 1306.889 123.439 68.652 3.666 6052 50 -0.26 0.08 1.474 0.427
11460626 801.428 72.940 48.039 1.871 6058 50 -0.11 0.08 1.765 0.504
11496573 352.306 7.757 23.272 0.533 5070 50 -0.09 0.08 1.860 0.103
11502597 1300.999 36.883 69.525 0.599 5615 50 -0.10 0.08 1.152 0.112
11506988 1090.014 86.773 58.590 1.370 6220 50 -0.19 0.08 1.494 0.181
11507653 1356.154 182.970 70.218 2.324 5807 50 0.14 0.08 1.813 0.684
11554100 300.010 3.305 20.737 0.032 4791 50 0.11 0.08 1.736 0.074
11558593 449.098 24.594 28.486 0.534 5217 50 -0.22 0.08 1.867 0.124
11611414 1121.172 194.534 68.810 2.562 6135 50 -0.05 0.08 1.891 1.241
11620833 351.828 20.697 22.331 0.191 4941 50 0.19 0.08 1.832 0.080
11674236 891.072 79.008 51.009 0.990 5516 50 0.19 0.08 2.308 0.741
11708273 1364.401 167.023 72.909 1.803 5781 50 0.25 0.08 2.184 0.775
11709205 270.418 20.103 18.758 0.814 4756 49 0.25 0.08 1.765 0.111
11713510 1257.002 18.630 68.759 0.183 5707 50 -0.18 0.08 1.243 0.172
11717120 592.469 11.729 37.552 1.416 5076 50 -0.38 0.08 1.616 0.137
11722551 752.112 10.680 43.774 0.630 5024 50 0.43 0.08 2.336 0.127
11723674 700.218 43.608 40.971 1.241 6118 50 -0.05 0.08 2.162 0.853
11757831 1264.228 172.945 63.939 5.487 6639 50 -0.05 0.08 2.252 0.475
11771760 524.203 8.825 32.571 0.161 5795 50 -0.05 0.08 1.769 0.095
11802968 509.911 16.377 34.226 0.262 5820 50 0.08 0.08 1.842 0.649
11809558 502.665 37.973 30.455 1.268 5029 50 0.23 0.08 2.008 0.111
11817562 727.257 82.010 41.097 2.025 5960 50 0.09 0.08 2.049 0.727
11862119 1466.104 71.275 79.730 4.234 5958 50 -0.38 0.08 1.463 0.245
11873252 267.975 9.474 19.946 1.121 4956 50 -0.31 0.08 1.674 0.116
11911418 577.336 22.300 35.667 1.043 5359 50 -0.45 0.08 1.798 0.109
11919192 891.262 40.787 46.697 2.403 6472 50 -0.25 0.08 1.388 0.580
11962180 1033.713 51.403 56.370 4.483 6162 50 0.07 0.08 2.111 1.482
11971746 1925.190 87.479 90.535 2.118 5882 50 0.17 0.08 1.447 0.203
12009504 1861.263 23.057 88.295 0.098 6179 50 -0.08 0.08 1.292 0.091
12011630 2616.838 233.463 129.718 3.832 5730 50 -0.09 0.08 1.643 0.113
12020532 375.935 9.362 22.941 0.525 5286 50 0.04 0.08 2.077 0.106
12055375 1513.148 57.859 73.770 1.803 5636 50 -0.36 0.08 1.119 0.093
12058443 354.160 6.774 23.934 0.252 4892 50 0.15 0.08 1.908 0.089
12069127 886.915 16.511 48.386 0.112 6276 50 0.08 0.08 1.744 0.173
12069424 2187.205 28.964 103.493 0.096 5784 50 0.02 0.08 1.468 0.119
12069569 737.053 102.768 44.687 2.162 6131 50 -0.05 0.08 1.821 0.227
12117868 1859.173 186.779 93.695 3.943 5957 50 -0.11 0.08 1.594 0.237
12156916 1441.854 67.008 76.174 0.890 6373 50 -0.40 0.08 1.455 0.173
12253255 896.813 119.210 46.872 2.753 6297 50 0.14 0.08 1.868 0.717
12258514 1494.074 19.691 74.968 0.065 5964 50 -0.00 0.08 1.260 0.144
12265063 1324.832 232.036 67.875 2.498 5968 50 -0.17 0.08 1.475 0.245
12304142 1230.117 55.008 64.485 1.097 6053 50 0.08 0.08 1.618 0.222
12307366 324.963 3.599 21.443 0.130 4983 50 0.06 0.08 1.861 0.087
12317678 1248.595 14.625 63.573 0.089 6580 50 -0.28 0.08 1.698 0.083
12352180 1045.275 51.960 57.366 0.408 6124 50 0.07 0.08 2.022 1.110
12366681 690.176 32.749 39.276 0.309 6031 54 0.15 0.08 1.807 0.251
12507240 1134.391 45.781 58.912 2.352 5915 50 0.00 0.08 1.539 0.450
12508433 792.809 8.897 45.180 0.149 5315 50 0.23 0.08 1.667 0.204
